Complete UV Resonances of the Dimension-8 SMEFT Operators

The effective field theory approach parameterizes the low energy behaviors of all possible ultraviolet (UV) theories in a systematic way. One of the most important tasks is thus to find the connection between the effective operators and their UV origins. The redundancy relations among operators make the connection very subtle, hence we proposed the j-basis prescription to illuminate the correspondence between operators and their UV resonances in the bottom-up way. In this work, we work out the dimension-8 j-basis operators in the standard model effective field theory (SMEFT), and find all the 146 (82) tree-level UV resonances along with their couplings up to mass dimension 5 (4). Furthermore, we point out a few subtleties on operator generation via field redefinition and on the UV Lagrangian for generic spin resonances. We also provide a data base storing our results and a \texttt{Mathematica} notebook for extracting those results for the reader's conveinence.

==> anc/GetUVsDim8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     75152,       1626]
NotebookOptionsPosition[     73062,       1582]
NotebookOutlinePosition[     73430,       1598]
CellTagsIndexPosition[     73387,       1595]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.903083950810337*^9, 3.9030839525777397`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4f61831d-db94-439a-9aa3-bf362ccdd8de"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<DIM8UV.m\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.903083757328714*^9, 3.903083763544463*^9}, {
  3.904816467401615*^9, 3.904816476616199*^9}, {3.904816514861885*^9, 
  3.904816549766189*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d4f8db5e-591a-43e0-ab02-3c4873a3d953"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DIM8UV", "[", "\"\<Types\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.903111552408692*^9, 3.903111555525782*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"89dd51ef-25c2-4162-a3f0-b62dc82a7cc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox["\<\"BL\"\>", "4"], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   SuperscriptBox["\<\"WL\"\>", "4"], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"GL\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "2"], " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"GL\"\>", "3"]}], ",", 
   SuperscriptBox["\<\"GL\"\>", "4"], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"ec\"\>", 
    " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"GL\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"BR\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"WR\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"WL\"\>", 
    " ", "\<\"WR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"GR\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"GR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"WL\"\>", "2"], " ", 
    SuperscriptBox["\<\"WR\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GR\"\>", "2"], " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"GR\"\>", " ", "\<\"WL\"\>", 
    " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"GR\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "2"], " ", 
    SuperscriptBox["\<\"GR\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"D\"\>", 
    " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"D\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"D\"\>", 
    " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"D\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GR\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", "\<\"D\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>", 
    " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>", 
    " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GR\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"GL\"\>", " ", "\<\"GR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GL\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"GL\"\>", " ", "\<\"GR\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GL\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GL\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BR\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{"\<\"BR\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"BR\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"GR\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"ec\"\>", "2"], " ", 
    SuperscriptBox["\<\"ec\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"ec\"\>", " ", "\<\"L\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"dc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"BR\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"WL\"\>", " ", "\<\"WR\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"GL\"\>", " ", "\<\"GR\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "4"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"L\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], 
   ",", 
   RowBox[{"\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"], " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"GL\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "3"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "3"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"ec\"\>", "2"], " ", 
    SuperscriptBox["\<\"ec\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"L\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"dc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"L\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\[Dagger]\"\>", "2"], " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>", 
    " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>",
     " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"ec\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>", 
    " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"GL\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"dc\[Dagger]\"\>", "2"], " ", "\<\"GL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"GL\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\[Dagger]\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>",
     " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"H\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>", 
    " ", "\<\"uc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"L\[Dagger]\"\>",
     " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"Q\[Dagger]\"\>",
     " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>",
     " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"GL\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"ec\"\>", "2"], " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"L\"\>", "2"], " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}],
    ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"L\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>"}],
    ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"dc\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"dc\"\>", "2"], " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", "\<\"Q\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"Q\[Dagger]\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}],
    ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}],
    ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>", 
    " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], 
   ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"GL\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"ec\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "3"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>", 
    " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>", " ", "\<\"WL\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"GL\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{"\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"BL\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"WL\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", 
    SuperscriptBox["\<\"WL\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"GL\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"ec\"\>", "2"], " ", 
    SuperscriptBox["\<\"ec\[Dagger]\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", " ", "\<\"L\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"L\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>"}],
    ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"dc\"\>", "2"], " ", 
    SuperscriptBox["\<\"dc\[Dagger]\"\>", "2"], " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"], " ", 
    SuperscriptBox["\<\"uc\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>"}],
    ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"L\[Dagger]\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"uc\"\>", "2"]}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", " ", "\<\"Q\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"H\"\>", " ", "\<\"H\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"Q\"\>", "2"], " ", 
    SuperscriptBox["\<\"Q\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"ec\"\>", " ", "\<\"ec\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>", 
    " ", "\<\"L\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>", 
    " ", "\<\"Q\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "3"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"]}], ",", 
   RowBox[{"\<\"ec\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"L\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "3"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>", 
    " ", "\<\"uc\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"H\"\>", "4"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.903111556197895*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"83a03f30-ea89-4810-a5c8-8b7fea48a134"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DIM8UV", "[", 
  RowBox[{"\"\<BL\>\"", " ", 
   SuperscriptBox["\"\<D\>\"", "2"], " ", "\"\<H\>\"", " ", 
   "\"\<H\[Dagger]\>\"", " ", "\"\<WL\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.9031068079661016`*^9, 3.903106833069234*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7a60668c-2c9a-4069-b99a-6df204129ea2"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"basis\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(\[Tau]\\), \\(\\), \\(I\\)]\\)\\), \\(j\\), \
\\(i\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(BL\\), \
\\(\\), \\(\\)]\\)\\), \\(\[Nu]\[Lambda]\\), \
\\(\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(WL\\), \
\\(\\), \\(I\\)]\\)\\), \\(\\), \\(\[Lambda]\[Nu]\\)]\\)\"\>", " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           SubscriptBox["D", "\<\"\[Mu]\"\>"], 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(i\\), \
\\(\\)]\\)\"\>"}],
          HoldForm], ")"}], " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           TemplateBox[{"D","\"\[Mu]\""},
            "Superscript"], 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(H\[Dagger]\\), \\(\\), \
\\(j\\)]\\)\"\>"}],
          HoldForm], ")"}]}]}], ",", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(\[Tau]\\), \\(\\), \\(I\\)]\\)\\), \\(j\\), \
\\(i\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(WL\\), \
\\(\\), \\(I\\)]\\)\\), \\(\\), \
\\(\[Lambda]\[Mu]\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(BL\\), \\(\\), \
\\(\\)]\\)\\), \\(\[Lambda]\\), \\(\\)]\\)\\), \\(\\), \\(\[Nu]\\)]\\)\"\>", 
        " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           SubscriptBox["D", "\<\"\[Mu]\"\>"], 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(H\\), \\(i\\), \
\\(\\)]\\)\"\>"}],
          HoldForm], ")"}], " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           SubscriptBox["D", "\<\"\[Nu]\"\>"], 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(H\[Dagger]\\), \\(\\), \
\\(j\\)]\\)\"\>"}],
          HoldForm], ")"}]}]}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"UVs\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "2", "}"}], ",", "0"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"BL\"\>", ",", "\<\"WL\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "2", "}"}], ",", "0"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], ",", 
               RowBox[{"{", 
                RowBox[{"\<\"H\"\>", ",", "\<\"H\[Dagger]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", "2", "}"}], ",", "0"}], "}"}]}], "}"}]}], 
              "}"}], "}"}]}]}], "\[RightAssociation]"}], ",", 
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "1", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"BL\"\>", ",", "\<\"H\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], ",", 
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"H\[Dagger]\"\>", ",", "\<\"WL\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]}], "}"}], "}"}]}]}], 
          "\[RightAssociation]"}]}], "}"}]}], ",", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", "1", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
          RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"BL\"\>", ",", "\<\"H\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], ",", 
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"H\[Dagger]\"\>", ",", "\<\"WL\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"BL\"\>", ",", "\<\"H\[Dagger]\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]], ",", 
               StyleBox[
                RowBox[{"{", 
                 RowBox[{"\<\"H\"\>", ",", "\<\"WL\"\>", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "2"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", "1", "}"}], ",", "1"}], "}"}]}], "}"}],
                StripOnInput->False,
                LineColor->RGBColor[1, 0, 0],
                FrontFaceColor->RGBColor[1, 0, 0],
                BackFaceColor->RGBColor[1, 0, 0],
                GraphicsColor->RGBColor[1, 0, 0],
                FontColor->RGBColor[1, 0, 0]]}], "}"}]}], "}"}]}]}], 
         "\[RightAssociation]"}], "}"}]}]}], "\[RightAssociation]"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.903106810840704*^9, 3.903106833526737*^9}, 
   3.903111545787051*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"3bd8f8f7-d849-4823-bb53-9eab2499b1fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DIM8UV", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\"\<D\>\"", "2"], " ", "\"\<dc\>\"", 
    "\"\<dc\[Dagger]\>\"", " ", "\"\<ec\>\"", " ", "\"\<ec\[Dagger]\>\""}], 
   ",", "\"\<Tree Couplings\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.9030859987505217`*^9, 3.9030859992969837`*^9}, 
   3.9030862927049007`*^9, {3.9030871240427637`*^9, 3.903087135766459*^9}, {
   3.903088108127952*^9, 3.903088108328137*^9}, {3.9031058537528048`*^9, 
   3.903105855452771*^9}, 3.903106548543401*^9, 3.903106596197385*^9, 
   3.903106631904351*^9, 3.903106688718328*^9, {3.903106858331792*^9, 
   3.9031068737182903`*^9}, {3.903108031387126*^9, 3.903108035656638*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"04b1983b-db14-41d7-9422-884725503580"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"basis\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         TagBox[
          
          RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(dc\\), \\(p\\), \\(\\)]\\)\\), \\(\\), \\(a\\)]\\)\"\>", 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(ec\\), \\(r\\), \\(\\)]\\)\\), \\(\\), \\(\\)]\\)\"\>"}],
          HoldForm], ")"}], " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           RowBox[{"(", 
            TagBox[
             RowBox[{
              SubscriptBox["D", "\<\"\[Mu]\"\>"], 
              " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(dc\[Dagger]\\), \\(s\\), \\(\\)]\\)\\), \\(a\\), \\(\\)]\
\\)\"\>"}],
             HoldForm], ")"}], " ", 
           RowBox[{"(", 
            TagBox[
             RowBox[{
              TemplateBox[{"D","\"\[Mu]\""},
               "Superscript"], 
              " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(ec\[Dagger]\\), \\(t\\), \\(\\)]\\)\\), \\(\\), \
\\(\\)]\\)\"\>"}],
             HoldForm], ")"}]}],
          HoldForm], ")"}]}]}], ",", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         TagBox[
          
          RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(dc\\), \\(p\\), \\(\\)]\\)\\), \\(\\), \\(a\\)]\\)\"\>", 
           " ", 
           SubscriptBox[
            
            SubscriptBox["\<\"\[Sigma]\"\>", "\<\"\[Mu]\"\>"], \
"\<\"\[Nu]\"\>"], 
           " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(ec\\), \\(r\\), \\(\\)]\\)\\), \\(\\), \\(\\)]\\)\"\>"}],
          HoldForm], ")"}], " ", 
        RowBox[{"(", 
         TagBox[
          RowBox[{
           RowBox[{"(", 
            TagBox[
             RowBox[{
              TemplateBox[{"D","\"\[Mu]\""},
               "Superscript"], 
              " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(dc\[Dagger]\\), \\(s\\), \\(\\)]\\)\\), \\(a\\), \\(\\)]\
\\)\"\>"}],
             HoldForm], ")"}], " ", 
           RowBox[{"(", 
            TagBox[
             RowBox[{
              TemplateBox[{"D","\"\[Nu]\""},
               "Superscript"], 
              " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*\
SubsuperscriptBox[\\(ec\[Dagger]\\), \\(t\\), \\(\\)]\\)\\), \\(\\), \
\\(\\)]\\)\"\>"}],
             HoldForm], ")"}]}],
          HoldForm], ")"}]}]}]}], "\[RightAssociation]"}]}], ",", 
   RowBox[{"\<\"UVs\"\>", "\[Rule]", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["4", "3"]}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}], ",", "0"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"\<\"dc\[Dagger]\"\>", ",", "\<\"ec\[Dagger]\"\>", ",", 
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["4", "3"], ",", 
                  RowBox[{"{", 
                   RowBox[{"0", ",", "1"}], "}"}], ",", 
                  RowBox[{"{", "0", "}"}], ",", "0"}], "}"}]}], "}"}], "}"}], 
             "}"}]}]}], "\[RightAssociation]"}], ",", 
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\<\"dc\"\>", ",", "\<\"dc\[Dagger]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\<\"ec\"\>", ",", "\<\"ec\[Dagger]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}]}], 
              "}"}], "}"}]}]}], "\[RightAssociation]"}], ",", 
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"\<\"dc\"\>", ",", "\<\"ec\[Dagger]\"\>", ",", 
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["2", "3"], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}], "}"}], 
             "}"}]}]}], "\[RightAssociation]"}]}], "}"}]}], ",", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\<\"dc\"\>", ",", "\<\"dc\[Dagger]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"\<\"ec\"\>", ",", "\<\"ec\[Dagger]\"\>", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                   RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}]}], 
              "}"}], "}"}]}]}], "\[RightAssociation]"}], ",", 
         RowBox[{"\[LeftAssociation]", 
          RowBox[{
           RowBox[{"\<\"New Fields\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["2", "3"], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}], ",", "1"}], "}"}], "}"}]}], ",", 
           RowBox[{"\<\"Vertices List\"\>", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"\<\"dc\"\>", ",", "\<\"ec\[Dagger]\"\>", ",", 
                RowBox[{"{", 
                 RowBox[{
                  FractionBox["2", "3"], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "0"}], "}"}], ",", 
                  RowBox[{"{", "0", "}"}], ",", "1"}], "}"}]}], "}"}], "}"}], 
             "}"}]}]}], "\[RightAssociation]"}]}], "}"}]}]}], 
     "\[RightAssociation]"}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.903085999639422*^9, 3.903086293147694*^9, 
  3.90308632710788*^9, 3.903087136810191*^9, 3.903088108848012*^9, 
  3.903105798261827*^9, 3.90310585609286*^9, 3.903106549478017*^9, 
  3.903106597125774*^9, 3.903106632383984*^9, 3.903106689293316*^9, 
  3.903106874422173*^9, 3.9031080371621017`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"8ff24019-03ff-44d8-b0c0-feccba0a8fa3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TabulateUVs", "[", 
  RowBox[{
   RowBox[{"\"\<BL\>\"", " ", "\"\<dc\>\"", " ", "\"\<ec\>\"", " ", 
    SuperscriptBox["\"\<uc\>\"", "2"]}], ",", "3", ",", 
   RowBox[{"TreeCouplings", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.903083963320834*^9, 3.9030839968890343`*^9}, {
  3.903084101853393*^9, 3.903084102885508*^9}, {3.903108345106082*^9, 
  3.903108346775454*^9}, {3.9031087065015717`*^9, 3.903108712653187*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"23575521-9df0-4a07-a572-3f8cd9a67dce"],

Cell[BoxData[
 RowBox[{"3", "\[Rule]", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\<\"uc\"\>", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{
    "\[ImaginaryI]", 
     " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\[Epsilon]\\), \\(abc\\), \
\\(\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(BL\\), \
\\(\\), \\(\\)]\\)\\), \\(\\), \\(\[Mu]\[Nu]\\)]\\)\"\>", " ", 
     RowBox[{"(", 
      TagBox[
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(dc\\), \\(p\\), \\(\\)]\\)\\), \\(\\), \\(a\\)]\\)\"\>", " ", 
        SubscriptBox[
         SubscriptBox["\<\"\[Sigma]\"\>", "\<\"\[Mu]\"\>"], "\<\"\[Nu]\"\>"], 
        " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(\
ec\\), \\(r\\), \\(\\)]\\)\\), \\(\\), \\(\\)]\\)\"\>"}],
       HoldForm], ")"}], " ", 
     RowBox[{"(", 
      TagBox[
       RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\
\\(uc\\), \\(s\\), \\(\\)]\\)\\), \\(\\), \\(b\\)]\\)\"\>", 
        " ", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\\!\\(\\*SubsuperscriptBox[\\(\
uc\\), \\(t\\), \\(\\)]\\)\\), \\(\\), \\(c\\)]\\)\"\>"}],
       HoldForm], ")"}]}]}], "}"}]}]], "Print",
 CellChangeTimes->{{3.903083977766247*^9, 3.903083998117044*^9}, 
   3.903084103288088*^9, 3.903084489809041*^9, 3.9030859763330936`*^9, 
   3.903105821257925*^9, 3.903108347445491*^9, 3.903108713242996*^9, 
   3.904054067287078*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"2246b406-f9df-4596-8ac5-51edadcfb415"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{",","\",\"",TemplateBox[{"\"S15\"", "\"(\"", 
         StyleBox["\"3\"", Bold, StripOnInput -> False], "\",\"", 
         StyleBox["\"1\"", Bold, StripOnInput -> False], "\",\"", "\"-1/3\"", 
         "\")\""}, "RowDefault"]},
      "RowWithSeparators"], 
     TagBox[GridBox[{
        {"\<\"(ec,uc,S15)\"\>", "\<\"(uc,S15\[Dagger],F10\[Dagger])\"\>"},
        {"\<\"(dc,uc,S15\[Dagger])\"\>", "\<\"(uc,S15,F2)\"\>"}
       },
       AutoDelete->False,
       GridBoxDividers->{"Rows" -> {1, 2}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]},
    {
     TemplateBox[{",","\",\"",TemplateBox[{"\"S14\"", "\"(\"", 
         StyleBox["\"3\"", Bold, StripOnInput -> False], "\",\"", 
         StyleBox["\"1\"", Bold, StripOnInput -> False], "\",\"", "\"-4/3\"", 
         "\")\""}, "RowDefault"]},
      "RowWithSeparators"], 
     TagBox[GridBox[{
        {"\<\"(ec,S14,F10\[Dagger])\"\>", "\<\"(uc,uc,S14\[Dagger])\"\>"},
        {"\<\"(dc,S14,F2)\"\>", "\<\"(uc,uc,S14\[Dagger])\"\>"}
       },
       AutoDelete->False,
       GridBoxDividers->{"Rows" -> {1, 2}},
       GridBoxFrame->{"ColumnsIndexed" -> {{{1, -1}, {1, -1}} -> True}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
      "Grid"]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.903084103334096*^9, 3.903084489838994*^9, 
  3.903085976377891*^9, 3.903105821299288*^9, 3.903108347459127*^9, 
  3.903108713244945*^9, 3.904054067288724*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"2b5e8b77-c150-4e71-aefd-5376d83a6f9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResList2Type", "[", 
  RowBox[{"{", "\"\<V2\>\"", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.903111568996334*^9, 3.903111628146504*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"0a0a9c98-9d2f-406e-9c49-8b053eb42a76"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\"\>", "2"], " ", 
    SuperscriptBox["\<\"L\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "4"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"L\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "3"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903111586051441*^9, 3.903111628610395*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"59756033-9d35-41bb-b8fb-514fb9cf08bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResList2Type", "[", 
  RowBox[{"{", 
   RowBox[{"\"\<V2\>\"", ",", "\"\<S1\>\""}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.903111691591365*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"70cb6db3-7f06-42d8-b4a2-8ed7a511557f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "3"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.903111692081677*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"4afa5951-8bc1-477b-9075-a93da6b984c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResList2Type", "[", 
  RowBox[{
   RowBox[{"{", "\"\<V2\>\"", "}"}], ",", "\"\<Tree Couplings\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.903111598875617*^9, 3.903111630723496*^9}, {
  3.90311167628057*^9, 3.90311170465033*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"610e1965-bd2f-418c-86b3-358f42c66de2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", 
    " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "3"], " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "4"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"GL\"\>", 
    " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"ec\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"L\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>", " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", 
    " ", "\<\"H\"\>", " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{"\<\"BL\"\>", " ", "\<\"D\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"GL\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"ec\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"L\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", "\<\"dc\"\>", " ", "\<\"H\"\>", 
    " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"], " ", "\<\"Q\"\>"}], ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", "\<\"H\[Dagger]\"\>", 
    " ", "\<\"Q\"\>", " ", "\<\"uc\"\>"}], ",", 
   RowBox[{"\<\"BL\"\>", " ", 
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "2"]}], ",", 
   RowBox[{"\<\"dc\"\>", " ", "\<\"dc\[Dagger]\"\>", " ", "\<\"H\"\>", 
    " ", "\<\"H\[Dagger]\"\>", " ", "\<\"uc\"\>", 
    " ", "\<\"uc\[Dagger]\"\>"}], ",", 
   RowBox[{"\<\"D\"\>", " ", "\<\"dc\"\>", " ", "\<\"H\"\>", " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"], " ", "\<\"uc\[Dagger]\"\>"}], 
   ",", 
   RowBox[{
    SuperscriptBox["\<\"D\"\>", "2"], " ", 
    SuperscriptBox["\<\"H\"\>", "3"], " ", 
    SuperscriptBox["\<\"H\[Dagger]\"\>", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.903111604415959*^9, 3.9031116310858994`*^9}, {
  3.903111682226186*^9, 3.903111705135244*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"b12b86ea-1796-45c1-9072-0faf603bbc60"]
}, Open  ]]
},
WindowSize->{1920, 1136},
WindowMargins->{{461, Automatic}, {237, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 198, 3, 47, "Input",ExpressionUUID->"4f61831d-db94-439a-9aa3-bf362ccdd8de"],
Cell[759, 25, 448, 10, 47, "Input",ExpressionUUID->"d4f8db5e-591a-43e0-ab02-3c4873a3d953"],
Cell[CellGroupData[{
Cell[1232, 39, 215, 3, 47, "Input",ExpressionUUID->"89dd51ef-25c2-4162-a3f0-b62dc82a7cc1"],
Cell[1450, 44, 40502, 798, 1014, "Output",ExpressionUUID->"83a03f30-ea89-4810-a5c8-8b7fea48a134"]
}, Closed]],
Cell[CellGroupData[{
Cell[41989, 847, 338, 6, 43, "Input",ExpressionUUID->"7a60668c-2c9a-4069-b99a-6df204129ea2"],
Cell[42330, 855, 9481, 223, 295, "Output",ExpressionUUID->"3bd8f8f7-d849-4823-bb53-9eab2499b1fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51848, 1083, 766, 13, 51, "Input",ExpressionUUID->"04b1983b-db14-41d7-9422-884725503580"],
Cell[52617, 1098, 8636, 212, 325, "Output",ExpressionUUID->"8ff24019-03ff-44d8-b0c0-feccba0a8fa3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61290, 1315, 541, 9, 51, "Input",ExpressionUUID->"23575521-9df0-4a07-a572-3f8cd9a67dce"],
Cell[61834, 1326, 1596, 35, 44, "Print",ExpressionUUID->"2246b406-f9df-4596-8ac5-51edadcfb415"],
Cell[63433, 1363, 1857, 40, 186, "Output",ExpressionUUID->"2b5e8b77-c150-4e71-aefd-5376d83a6f9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65327, 1408, 241, 4, 47, "Input",ExpressionUUID->"0a0a9c98-9d2f-406e-9c49-8b053eb42a76"],
Cell[65571, 1414, 3132, 64, 95, "Output",ExpressionUUID->"59756033-9d35-41bb-b8fb-514fb9cf08bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68740, 1483, 251, 5, 47, "Input",ExpressionUUID->"70cb6db3-7f06-42d8-b4a2-8ed7a511557f"],
Cell[68994, 1490, 646, 14, 57, "Output",ExpressionUUID->"4afa5951-8bc1-477b-9075-a93da6b984c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69677, 1509, 337, 7, 47, "Input",ExpressionUUID->"610e1965-bd2f-418c-86b3-358f42c66de2"],
Cell[70017, 1518, 3029, 61, 95, "Output",ExpressionUUID->"b12b86ea-1796-45c1-9072-0faf603bbc60"]
}, Open  ]]
}
]
*)



==> anc/README <==
!Caution!
Do not try to open DIM8UV.m with Mathematica as it contains a large mount of symbolic data and can cause the crash of your computer system.

Please open the notebook file GetUVsDim8.nb and see examples there.

